Full negative regression dependence: counterexamples for tail dependence and negative association

We show that full negative regression dependence implies neither negative right-tail dependence nor negative left-tail dependence. A strictly positive distribution on a 2*2*3 rectangular state space provides an exact counterexample for the right-tail case, and its coordinatewise reflection yields a counterexample for the left-tail case. We further prove that this state-space size is minimal. The counterexample is established via a finite upper-set criterion using exact integer arithmetic. We also resolve the open question of whether full negative regression dependence implies negative association. A strictly positive distribution on {0,1,2}^4 satisfies full negative regression dependence yet violates negative association; this counterexample is verified by 17532 exact integer inequalities. The main results of this paper were first uncovered by the multi-agent mathematical system Eureka and later verified by the authors.

==> anc/full-nrd-not-na/audit_independent.py <==
#!/usr/bin/env python3
"""Independent exact audit of a 3^4 weighted distribution.

This implementation is definition-driven.  It does not import or execute any
of the search/certificate/verification scripts that produced the candidate.
"""

from __future__ import annotations

import ast
import itertools
import sys
from collections import Counter
from pathlib import Path


DEFAULT_WEIGHT_FILE = Path(__file__).with_name("weights.txt")
LEVELS = range(3)
NCOORD = 4


def read_weights(path: Path):
    weights = {}
    for line_number, raw in enumerate(path.read_text(encoding="utf-8").splitlines(), 1):
        raw = raw.strip()
        if not raw:
            continue
        state_text, weight_text = raw.rsplit(" ", 1)
        state = ast.literal_eval(state_text)
        weight = int(weight_text)
        if not (isinstance(state, tuple) and len(state) == NCOORD):
            raise ValueError(f"line {line_number}: bad state {state!r}")
        if any(type(x) is not int or x not in LEVELS for x in state):
            raise ValueError(f"line {line_number}: state outside {{0,1,2}}^4")
        if state in weights:
            raise ValueError(f"line {line_number}: duplicate state {state}")
        if weight <= 0:
            raise ValueError(f"line {line_number}: nonpositive weight")
        weights[state] = weight
    expected = set(itertools.product(LEVELS, repeat=NCOORD))
    if set(weights) != expected:
        raise ValueError(f"state mismatch: missing={expected-set(weights)}, extra={set(weights)-expected}")
    return weights


def upper_sets(dimension: int):
    """Generate all upper sets of C3^dimension by nested last-coordinate slices.

    If U_t is the slice at last coordinate t, upperness is equivalent to
    U_0 subset U_1 subset U_2, with every U_t upper in one lower dimension.
    """
    if dimension == 0:
        return [frozenset(), frozenset({()})]
    previous = upper_sets(dimension - 1)
    result = []
    for low in previous:
        for middle in previous:
            if not low <= middle:
                continue
            for high in previous:
                if not middle <= high:
                    continue
                cells = set()
                for t, section in enumerate((low, middle, high)):
                    cells.update(prefix + (t,) for prefix in section)
                result.append(frozenset(cells))
    # The recursion is injective because the three slices recover the triple.
    assert len(result) == len(set(result))
    return result


def nonempty_subsets(items):
    items = tuple(items)
    for size in range(1, len(items) + 1):
        yield from itertools.combinations(items, size)


def strict_comparable_pairs(dimension: int):
    states = list(itertools.product(LEVELS, repeat=dimension))
    for low in states:
        for high in states:
            if low != high and all(x <= y for x, y in zip(low, high)):
                yield low, high


def project(state, coordinates):
    return tuple(state[i] for i in coordinates)


def audit(weights):
    all_states = list(itertools.product(LEVELS, repeat=NCOORD))
    uppers_by_size = {k: upper_sets(k) for k in range(1, NCOORD)}
    nontrivial = {
        k: [u for u in uppers_by_size[k] if u and len(u) != 3**k]
        for k in uppers_by_size
    }

    minimum = None
    minimum_record = None
    checked = 0
    group_counts = Counter()

    coordinates = tuple(range(NCOORD))
    for I in nonempty_subsets(coordinates):
        remaining = tuple(c for c in coordinates if c not in I)
        if not remaining:
            continue
        for J in nonempty_subsets(remaining):
            for low, high in strict_comparable_pairs(len(J)):
                denominator_low = sum(
                    weights[s] for s in all_states if project(s, J) == low
                )
                denominator_high = sum(
                    weights[s] for s in all_states if project(s, J) == high
                )
                # Every atom is positive, hence both denominators are positive.
                assert denominator_low > 0 and denominator_high > 0
                for upper in nontrivial[len(I)]:
                    numerator_low = sum(
                        weights[s]
                        for s in all_states
                        if project(s, J) == low and project(s, I) in upper
                    )
                    numerator_high = sum(
                        weights[s]
                        for s in all_states
                        if project(s, J) == high and project(s, I) in upper
                    )
                    # Negative regression requires P(U|J=low) >= P(U|J=high).
                    slack = (
                        numerator_low * denominator_high
                        - numerator_high * denominator_low
                    )
                    checked += 1
                    group_counts[(len(I), len(J))] += 1
                    if minimum is None or slack < minimum:
                        minimum = slack
                        minimum_record = {
                            "I": I,
                            "J": J,
                            "low": low,
                            "high": high,
                            "upper": tuple(sorted(upper)),
                            "num_low": numerator_low,
                            "den_low": denominator_low,
                            "num_high": numerator_high,
                            "den_high": denominator_high,
                            "slack": slack,
                        }

    return uppers_by_size, nontrivial, checked, group_counts, minimum, minimum_record


def na_witness(weights):
    total = sum(weights.values())
    event_a = lambda s: s[0] >= 1 and s[1] >= 1
    event_b = lambda s: s[2] >= 1 and s[3] >= 1
    mass_a = sum(w for s, w in weights.items() if event_a(s))
    mass_b = sum(w for s, w in weights.items() if event_b(s))
    mass_both = sum(w for s, w in weights.items() if event_a(s) and event_b(s))
    covariance_numerator = total * mass_both - mass_a * mass_b
    return total, mass_a, mass_b, mass_both, covariance_numerator


def main():
    weight_file = Path(sys.argv[1]) if len(sys.argv) == 2 else DEFAULT_WEIGHT_FILE
    if len(sys.argv) > 2:
        raise SystemExit(f"usage: {sys.argv[0]} [weight-file]")
    weights = read_weights(weight_file)
    result = audit(weights)
    uppers, nontrivial, checked, groups, minimum, record = result
    total, mass_a, mass_b, mass_both, na_num = na_witness(weights)

    print("weight_file", weight_file)
    print("atoms", len(weights), "all_positive", all(w > 0 for w in weights.values()))
    print("total", total)
    print("upper_sets_including_trivial", {k: len(v) for k, v in uppers.items()})
    print("upper_sets_nontrivial", {k: len(v) for k, v in nontrivial.items()})
    print("constraint_groups", sorted(groups.items()))
    print("constraints_checked", checked)
    print("minimum_slack", minimum)
    print("minimum_record", record)
    print("NA_masses", {"A": mass_a, "B": mass_b, "both": mass_both})
    print("NA_covariance_numerator", na_num)


if __name__ == "__main__":
    main()


==> anc/full-nrd-not-na/verify.py <==
#!/usr/bin/env python3
"""Exact, standard-library certificate that full NRD does not imply NA."""

from __future__ import annotations

import itertools

DIMS = (3, 3, 3, 3)
STATES = tuple(itertools.product(range(3), repeat=4))

# Rows and columns are indexed lexicographically by the two-coordinate block
# states 00,01,02,10,11,12,20,21,22.
WEIGHT_MATRIX = (
    (1,   93,  959,  93, 1708, 397,  959, 397, 209),
    (93, 572, 1783, 572, 2247, 450, 1783, 450, 238),
    (959,1783,3918,1783,5065, 857,3918, 857, 439),
    (93, 572, 1783, 572, 2247, 450, 1783, 450, 238),
    (1708,2247,5065,2247,8193,1275,5065,1275,659),
    (397,450,857,450,1275,187,857,187,93),
    (959,1783,3918,1783,5065,857,3918,857,439),
    (397,450,857,450,1275,187,857,187,93),
    (209,238,439,238,659,93,439,93,1),
)
WEIGHTS = tuple(x for row in WEIGHT_MATRIX for x in row)


def upper_sets(k: int) -> tuple[frozenset[tuple[int, ...]], ...]:
    """All upper sets of {0,1,2}^k, including empty and full."""
    if k == 0:
        return (frozenset(), frozenset({()}))
    previous = upper_sets(k - 1)
    result = []
    for low in previous:
        for middle in previous:
            if not low <= middle:
                continue
            for high in previous:
                if not middle <= high:
                    continue
                result.append(frozenset(
                    {x + (0,) for x in low}
                    | {x + (1,) for x in middle}
                    | {x + (2,) for x in high}
                ))
    return tuple(result)


UPPERS = {k: upper_sets(k) for k in (1, 2, 3)}


def mass_exact(coordinates: tuple[int, ...], value: tuple[int, ...]) -> int:
    return sum(w for s, w in zip(STATES, WEIGHTS)
               if tuple(s[i] for i in coordinates) == value)


def mass_upper_exact(
    target: tuple[int, ...],
    upper: frozenset[tuple[int, ...]],
    conditioning: tuple[int, ...],
    value: tuple[int, ...],
) -> int:
    return sum(w for s, w in zip(STATES, WEIGHTS)
               if tuple(s[i] for i in target) in upper
               and tuple(s[i] for i in conditioning) == value)


def verify_full_nrd() -> tuple[int, tuple[object, ...], int]:
    axes = frozenset(range(4))
    count = 0
    worst: tuple[int, tuple[object, ...]] | None = None
    for target_size in range(1, 4):
        for target in itertools.combinations(range(4), target_size):
            remaining = axes.difference(target)
            for condition_size in range(1, len(remaining) + 1):
                for conditioning in itertools.combinations(sorted(remaining), condition_size):
                    values = tuple(itertools.product(range(3), repeat=condition_size))
                    for low in values:
                        for high in values:
                            if low == high or not all(a <= b for a, b in zip(low, high)):
                                continue
                            low_den = mass_exact(conditioning, low)
                            high_den = mass_exact(conditioning, high)
                            for upper_index, upper in enumerate(UPPERS[target_size][1:-1], 1):
                                low_num = mass_upper_exact(target, upper, conditioning, low)
                                high_num = mass_upper_exact(target, upper, conditioning, high)
                                slack = low_num * high_den - high_num * low_den
                                record = (target, conditioning, low, high, upper_index)
                                if worst is None or slack < worst[0]:
                                    worst = (slack, record)
                                count += 1
    assert worst is not None
    return worst[0], worst[1], count


def central_na_numerator() -> tuple[int, int, int, int, int]:
    total = sum(WEIGHTS)
    mass_a = sum(w for s, w in zip(STATES, WEIGHTS) if s[0] >= 1 and s[1] >= 1)
    mass_b = sum(w for s, w in zip(STATES, WEIGHTS) if s[2] >= 1 and s[3] >= 1)
    mass_ab = sum(w for s, w in zip(STATES, WEIGHTS) if all(x >= 1 for x in s))
    return mass_ab * total - mass_a * mass_b, mass_ab, total, mass_a, mass_b


def audit_all_na_upper_events() -> tuple[int, int, tuple[object, ...]]:
    """Enumerate unordered disjoint nonempty block pairs and upper events."""
    total = sum(WEIGHTS)
    tests = 0
    positive = 0
    largest: tuple[int, tuple[object, ...]] | None = None
    for mask_i in range(1, 1 << 4):
        target_i = tuple(i for i in range(4) if mask_i & (1 << i))
        for mask_j in range(mask_i + 1, 1 << 4):
            if mask_i & mask_j:
                continue
            target_j = tuple(i for i in range(4) if mask_j & (1 << i))
            for ui, upper_i in enumerate(UPPERS[len(target_i)][1:-1], 1):
                indices_i = {k for k, s in enumerate(STATES)
                             if tuple(s[i] for i in target_i) in upper_i}
                mass_i = sum(WEIGHTS[k] for k in indices_i)
                for uj, upper_j in enumerate(UPPERS[len(target_j)][1:-1], 1):
                    indices_j = {k for k, s in enumerate(STATES)
                                 if tuple(s[i] for i in target_j) in upper_j}
                    mass_j = sum(WEIGHTS[k] for k in indices_j)
                    mass_ij = sum(WEIGHTS[k] for k in indices_i & indices_j)
                    numerator = mass_ij * total - mass_i * mass_j
                    record = (target_i, target_j, ui, uj)
                    if numerator > 0:
                        positive += 1
                    if largest is None or numerator > largest[0]:
                        largest = (numerator, record)
                    tests += 1
    assert largest is not None
    return tests, positive, largest


if __name__ == "__main__":
    assert len(STATES) == len(WEIGHTS) == 81
    assert min(WEIGHTS) == 1
    assert {k: len(v) for k, v in UPPERS.items()} == {1: 4, 2: 20, 3: 980}
    minimum_slack, witness, constraint_count = verify_full_nrd()
    covariance_numerator, mass_ab, total, mass_a, mass_b = central_na_numerator()
    assert constraint_count == 17_532
    assert minimum_slack == 3_958
    assert minimum_slack > 0
    assert (covariance_numerator, mass_ab, total, mass_a, mass_b) == (
        1_141_067, 15_732, 99_999, 39_649, 39_649
    )
    assert covariance_numerator > 0
    na_tests, positive_na_tests, largest_na = audit_all_na_upper_events()
    assert (na_tests, positive_na_tests) == (9_252, 1)
    assert largest_na == (1_141_067, ((0, 1), (2, 3), 7, 7))
    print(f"positive weights: {len(WEIGHTS)}; total weight: {total}")
    print(f"upper-set counts: {{1: 4, 2: 20, 3: 980}}")
    print(f"full-NRD comparisons: {constraint_count}")
    print(f"minimum full-NRD integer slack: {minimum_slack}; witness: {witness}")
    print(
        "central NA numerator: "
        f"{mass_ab}*{total} - {mass_a}*{mass_b} = {covariance_numerator}"
    )
    print(f"all NA upper-event tests: {na_tests}; positive: {positive_na_tests}")


==> anc/full-nrd-not-na/verify_independent.cpp <==
#include <algorithm>
#include <array>
#include <cassert>
#include <cstdint>
#include <cstdio>
#include <numeric>
#include <set>
#include <tuple>
#include <vector>

using i64 = std::int64_t;
using i128 = __int128_t;

static std::vector<std::uint32_t> upper_sets(int k) {
    if (k == 0) return {0, 1};
    auto prev = upper_sets(k - 1);
    int block = 1;
    for (int i = 0; i < k - 1; ++i) block *= 3;
    std::vector<std::uint32_t> out;
    for (auto x : prev) for (auto y : prev) if ((x & ~y) == 0)
        for (auto z : prev) if ((y & ~z) == 0)
            out.push_back(x | (y << block) | (z << (2 * block)));
    return out;
}

static void print_i128(i128 x) {
    if (x < 0) { std::putchar('-'); x = -x; }
    char buf[64]; int n = 0;
    do { buf[n++] = char('0' + x % 10); x /= 10; } while (x);
    while (n) std::putchar(buf[--n]);
}

int main(int argc, char** argv) {
    constexpr int N = 4, NS = 81;
    std::array<std::array<int, N>, NS> states{};
    std::array<i64, NS> weights{};
    auto index = [](int a, int b, int c, int d) {
        return ((a * 3 + b) * 3 + c) * 3 + d;
    };
    for (int a = 0; a < 3; ++a) for (int b = 0; b < 3; ++b)
        for (int c = 0; c < 3; ++c) for (int d = 0; d < 3; ++d)
            states[index(a,b,c,d)] = {a,b,c,d};

    const char* path = argc > 1 ? argv[1] : "anc/full-nrd-not-na/weights.txt";
    FILE* fp = std::fopen(path, "r");
    assert(fp);
    for (int row = 0; row < NS; ++row) {
        int a,b,c,d; long long w;
        assert(std::fscanf(fp, "(%d, %d, %d, %d) %lld\n", &a,&b,&c,&d,&w) == 5);
        assert(0 <= a && a < 3 && 0 <= b && b < 3 && 0 <= c && c < 3 && 0 <= d && d < 3);
        weights[index(a,b,c,d)] = w;
    }
    std::fclose(fp);
    for (auto w : weights) assert(w > 0);
    i64 total = std::accumulate(weights.begin(), weights.end(), i64{0});
    assert(total == 99999);
    i64 gcd = 0; for (auto w : weights) gcd = std::gcd(gcd, w);

    // Verify the order-8 symmetry generated by swaps inside either pair and
    // swapping the two coordinate pairs.  Its orbit keys are unordered pairs
    // of unordered value pairs, hence exactly C(6+1,2)=21 possibilities.
    std::set<std::pair<std::pair<int,int>,std::pair<int,int>>> orbit_keys;
    for (int a=0;a<3;++a) for(int b=0;b<3;++b) for(int c=0;c<3;++c) for(int d=0;d<3;++d) {
        auto p = std::minmax(a,b), q = std::minmax(c,d);
        std::pair<int,int> pp{p.first,p.second}, qq{q.first,q.second};
        auto key = std::minmax(pp,qq);
        orbit_keys.insert({key.first,key.second});
        i64 w = weights[index(a,b,c,d)];
        assert(w == weights[index(b,a,c,d)]);
        assert(w == weights[index(a,b,d,c)]);
        assert(w == weights[index(c,d,a,b)]);
    }
    assert(orbit_keys.size() == 21);

    std::array<std::vector<std::uint32_t>,4> uppers;
    for (int k=1;k<=3;++k) {
        auto all = upper_sets(k);
        uppers[k] = std::vector<std::uint32_t>(all.begin()+1, all.end()-1);
    }
    assert(uppers[1].size()==2 && uppers[2].size()==18 && uppers[3].size()==978);

    auto coords = [](int mask) {
        std::vector<int> c; for(int i=0;i<N;++i) if(mask>>i&1)c.push_back(i); return c;
    };
    auto projection = [&](int si, const std::vector<int>& C) {
        int v=0,m=1; for(int c:C){v += states[si][c]*m; m*=3;} return v;
    };
    auto power3 = [](int k){int v=1;while(k--)v*=3;return v;};

    std::uint64_t nrd_count=0; i128 minimum = -1;
    for (int imask=1;imask<15;++imask) {
        auto I=coords(imask); int remaining=15^imask;
        for (int jmask=remaining;jmask;jmask=(jmask-1)&remaining) {
            auto J=coords(jmask); int cells=power3(J.size());
            for(int lo=0;lo<cells;++lo) for(int hi=0;hi<cells;++hi) {
                if(lo==hi)continue; int x=lo,y=hi; bool comparable=true,strict=false;
                for(size_t k=0;k<J.size();++k){int a=x%3,b=y%3;x/=3;y/=3;if(a>b)comparable=false;if(a<b)strict=true;}
                if(!comparable||!strict)continue;
                for(auto U:uppers[I.size()]) {
                    i64 nl=0,nh=0,al=0,ah=0;
                    for(int si=0;si<NS;++si) {
                        int pj=projection(si,J); bool hit=(U>>projection(si,I))&1;
                        if(pj==lo){nl+=weights[si];if(hit)al+=weights[si];}
                        if(pj==hi){nh+=weights[si];if(hit)ah+=weights[si];}
                    }
                    assert(nl>0&&nh>0);
                    i128 slack=i128(al)*nh-i128(ah)*nl;
                    assert(slack>=0); if(minimum<0||slack<minimum)minimum=slack; ++nrd_count;
                }
            }
        }
    }
    assert(nrd_count==17532);
    assert(minimum==i128(3958));

    // Explicit central-rectangle witness on blocks (0,1) and (2,3).
    i64 wu=0,wv=0,wuv=0;
    for(int si=0;si<NS;++si){
        bool u=states[si][0]>=1&&states[si][1]>=1;
        bool v=states[si][2]>=1&&states[si][3]>=1;
        if(u)wu+=weights[si];if(v)wv+=weights[si];if(u&&v)wuv+=weights[si];
    }
    i128 covariance_numerator=i128(wuv)*total-i128(wu)*wv;
    assert(wu==39649 && wv==39649 && wuv==15732);
    assert(covariance_numerator==i128(1141067));
    assert(covariance_numerator > 0);

    std::printf("total %lld gcd %lld atoms 81 orbit_keys %zu nrd_tests %llu min_slack ",
                (long long)total,(long long)gcd,orbit_keys.size(),(unsigned long long)nrd_count);
    print_i128(minimum); std::printf(" witness_num "); print_i128(covariance_numerator); std::putchar('\n');
}


==> anc/full-nrd-not-na/verify_independent.py <==
import ast
import itertools
import math
import os
import sys

PATH = sys.argv[1] if len(sys.argv) > 1 else os.path.join(os.path.dirname(__file__), "weights.txt")
DIMS = (3, 3, 3, 3)
STATES = list(itertools.product(range(3), repeat=4))
parsed = {}
for line in open(PATH):
    state_text, weight_text = line.rsplit(" ", 1)
    parsed[ast.literal_eval(state_text)] = int(weight_text)
assert set(parsed) == set(STATES)
W = [parsed[s] for s in STATES]
TOTAL = sum(W)


def upper_sets(k):
    """All upper sets of the product poset {0,1,2}^k."""
    points = list(itertools.product(range(3), repeat=k))
    if k == 1:
        return [frozenset(points[t:]) for t in range(4)]
    previous = upper_sets(k - 1)
    result = []
    for u0 in previous:
        for u1 in previous:
            if not u0 <= u1:
                continue
            for u2 in previous:
                if not u1 <= u2:
                    continue
                result.append(frozenset(
                    {x + (0,) for x in u0}
                    | {x + (1,) for x in u1}
                    | {x + (2,) for x in u2}
                ))
    return result


UPPER = {k: upper_sets(k)[1:-1] for k in (1, 2, 3)}
assert {k: len(v) for k, v in UPPER.items()} == {1: 2, 2: 18, 3: 978}


def projection(state, coordinates):
    return tuple(state[i] for i in coordinates)


def comparable_pairs(k):
    values = list(itertools.product(range(3), repeat=k))
    return [(lo, hi) for lo in values for hi in values
            if lo != hi and all(x <= y for x, y in zip(lo, hi))]


def weight(condition):
    return sum(w for s, w in zip(STATES, W) if condition(s))


# Full definition: every pair of nonempty disjoint response and conditioning
# coordinate sets, every exact comparable conditioning pair, every increasing
# indicator response.  This includes redundant projected-response tests.
nrd_count = 0
nrd_min = None
nrd_min_records = []
for isize in range(1, 4):
    for I in itertools.combinations(range(4), isize):
        remaining = tuple(i for i in range(4) if i not in I)
        for jsize in range(1, len(remaining) + 1):
            for J in itertools.combinations(remaining, jsize):
                for lo, hi in comparable_pairs(jsize):
                    nlo = weight(lambda s, J=J, lo=lo: projection(s, J) == lo)
                    nhi = weight(lambda s, J=J, hi=hi: projection(s, J) == hi)
                    assert nlo > 0 and nhi > 0
                    for ui, U in enumerate(UPPER[isize]):
                        alo = weight(lambda s, I=I, J=J, lo=lo, U=U:
                                     projection(s, J) == lo and projection(s, I) in U)
                        ahi = weight(lambda s, I=I, J=J, hi=hi, U=U:
                                     projection(s, J) == hi and projection(s, I) in U)
                        slack = alo * nhi - ahi * nlo
                        nrd_count += 1
                        record = (slack, I, J, lo, hi, ui, alo, nlo, ahi, nhi)
                        if nrd_min is None or slack < nrd_min:
                            nrd_min = slack
                            nrd_min_records = [record]
                        elif slack == nrd_min:
                            nrd_min_records.append(record)
                        assert slack >= 0, record


def threshold_vector(U):
    return tuple(min([x for x in range(3) if (x, y) in U] + [3])
                 for y in range(3))


# Independently test every unordered disjoint block pair, not merely 2+2.
na_count = 0
na_best = None
na_positive = 0
na_zero = 0
na_positive_by_sizes = {}
for amask in range(1, 15):
    for bmask in range(amask + 1, 15):
        if amask & bmask:
            continue
        A = tuple(i for i in range(4) if amask >> i & 1)
        B = tuple(i for i in range(4) if bmask >> i & 1)
        for ui, U in enumerate(UPPER[len(A)]):
            wu = weight(lambda s, A=A, U=U: projection(s, A) in U)
            for vi, V in enumerate(UPPER[len(B)]):
                wv = weight(lambda s, B=B, V=V: projection(s, B) in V)
                wuv = weight(lambda s, A=A, B=B, U=U, V=V:
                             projection(s, A) in U and projection(s, B) in V)
                numerator = wuv * TOTAL - wu * wv
                na_count += 1
                if numerator > 0:
                    na_positive += 1
                    key = tuple(sorted((len(A), len(B))))
                    na_positive_by_sizes[key] = na_positive_by_sizes.get(key, 0) + 1
                elif numerator == 0:
                    na_zero += 1
                item = (numerator, A, B, ui, vi, wu, wv, wuv)
                if na_best is None or item > na_best:
                    na_best = item

assert nrd_count == 17_532
if len(sys.argv) == 1:
    assert TOTAL == 99_999
    assert nrd_min == 3_958
    assert na_best[0] == 1_141_067

num, A, B, ui, vi, wu, wv, wuv = na_best
U, V = UPPER[len(A)][ui], UPPER[len(B)][vi]
print({
    "total": TOTAL,
    "positive_atoms": sum(w > 0 for w in W),
    "weight_gcd": math.gcd(*W),
    "upper_counts": {k: len(v) for k, v in UPPER.items()},
    "full_nrd_tests": nrd_count,
    "minimum_nrd_integer_slack": nrd_min,
    "minimum_nrd_probability_slack": nrd_min / TOTAL ** 2,
    "minimum_nrd_records": nrd_min_records[:5],
    "all_disjoint_na_tests": na_count,
    "positive_na_violations": na_positive,
    "zero_na_tests": na_zero,
    "positive_na_violations_by_block_sizes": na_positive_by_sizes,
    "maximum_na_covariance_numerator": num,
    "maximum_na_covariance": num / TOTAL ** 2,
    "witness_blocks": (A, B),
    "witness_upper_indices_zero_based": (ui, vi),
    "witness_threshold_vectors": (
        threshold_vector(U) if len(A) == 2 else None,
        threshold_vector(V) if len(B) == 2 else None,
    ),
    "witness_weights": {"U": wu, "V": wv, "intersection": wuv},
})


==> anc/full-nrd-not-na/weights.txt <==
(0, 0, 0, 0) 1
(0, 0, 0, 1) 93
(0, 0, 0, 2) 959
(0, 0, 1, 0) 93
(0, 0, 1, 1) 1708
(0, 0, 1, 2) 397
(0, 0, 2, 0) 959
(0, 0, 2, 1) 397
(0, 0, 2, 2) 209
(0, 1, 0, 0) 93
(0, 1, 0, 1) 572
(0, 1, 0, 2) 1783
(0, 1, 1, 0) 572
(0, 1, 1, 1) 2247
(0, 1, 1, 2) 450
(0, 1, 2, 0) 1783
(0, 1, 2, 1) 450
(0, 1, 2, 2) 238
(0, 2, 0, 0) 959
(0, 2, 0, 1) 1783
(0, 2, 0, 2) 3918
(0, 2, 1, 0) 1783
(0, 2, 1, 1) 5065
(0, 2, 1, 2) 857
(0, 2, 2, 0) 3918
(0, 2, 2, 1) 857
(0, 2, 2, 2) 439
(1, 0, 0, 0) 93
(1, 0, 0, 1) 572
(1, 0, 0, 2) 1783
(1, 0, 1, 0) 572
(1, 0, 1, 1) 2247
(1, 0, 1, 2) 450
(1, 0, 2, 0) 1783
(1, 0, 2, 1) 450
(1, 0, 2, 2) 238
(1, 1, 0, 0) 1708
(1, 1, 0, 1) 2247
(1, 1, 0, 2) 5065
(1, 1, 1, 0) 2247
(1, 1, 1, 1) 8193
(1, 1, 1, 2) 1275
(1, 1, 2, 0) 5065
(1, 1, 2, 1) 1275
(1, 1, 2, 2) 659
(1, 2, 0, 0) 397
(1, 2, 0, 1) 450
(1, 2, 0, 2) 857
(1, 2, 1, 0) 450
(1, 2, 1, 1) 1275
(1, 2, 1, 2) 187
(1, 2, 2, 0) 857
(1, 2, 2, 1) 187
(1, 2, 2, 2) 93
(2, 0, 0, 0) 959
(2, 0, 0, 1) 1783
(2, 0, 0, 2) 3918
(2, 0, 1, 0) 1783
(2, 0, 1, 1) 5065
(2, 0, 1, 2) 857
(2, 0, 2, 0) 3918
(2, 0, 2, 1) 857
(2, 0, 2, 2) 439
(2, 1, 0, 0) 397
(2, 1, 0, 1) 450
(2, 1, 0, 2) 857
(2, 1, 1, 0) 450
(2, 1, 1, 1) 1275
(2, 1, 1, 2) 187
(2, 1, 2, 0) 857
(2, 1, 2, 1) 187
(2, 1, 2, 2) 93
(2, 2, 0, 0) 209
(2, 2, 0, 1) 238
(2, 2, 0, 2) 439
(2, 2, 1, 0) 238
(2, 2, 1, 1) 659
(2, 2, 1, 2) 93
(2, 2, 2, 0) 439
(2, 2, 2, 1) 93
(2, 2, 2, 2) 1


==> anc/nrd-tail-counterexample/tail-counterexample-weights.txt <==
# Integer weights for (A,B,C) in lexicographic order.
# Dimensions: A in {0,1}, B in {0,1}, C in {0,1,2}.
# Divide every weight by 100000000.
A B C weight
0 0 0 7
0 0 1 50944
0 0 2 2832845
0 1 0 8799436
0 1 1 164145
0 1 2 164145
1 0 0 20365006
1 0 1 379890
1 0 2 379890
1 1 0 65617650
1 1 1 1224030
1 1 2 22012


==> anc/nrd-tail-counterexample/verify_counterexample.py <==
#!/usr/bin/env python3
"""Exact certificate for the 2 x 2 x 3 NRD tail counterexample.

Only Python's standard library is used.  All probabilities are represented by
integer weights, so every assertion below is exact.
"""

from __future__ import annotations

import itertools
from collections import defaultdict


DIMS = (2, 2, 3)
STATES = tuple(itertools.product(*(range(d) for d in DIMS)))
WEIGHTS = (
    7,
    50_944,
    2_832_845,
    8_799_436,
    164_145,
    164_145,
    20_365_006,
    379_890,
    379_890,
    65_617_650,
    1_224_030,
    22_012,
)
TOTAL = 100_000_000


def product_points(coordinates: tuple[int, ...]) -> tuple[tuple[int, ...], ...]:
    return tuple(itertools.product(*(range(DIMS[i]) for i in coordinates)))


def is_leq(x: tuple[int, ...], y: tuple[int, ...]) -> bool:
    return all(a <= b for a, b in zip(x, y))


def nontrivial_upper_sets(
    coordinates: tuple[int, ...],
) -> tuple[frozenset[tuple[int, ...]], ...]:
    points = product_points(coordinates)
    upper_sets = []
    for mask in range(1, (1 << len(points)) - 1):
        chosen = frozenset(points[k] for k in range(len(points)) if mask & (1 << k))
        if all(not (x in chosen and is_leq(x, y) and y not in chosen)
               for x in points for y in points):
            upper_sets.append(chosen)
    return tuple(upper_sets)


def mass_exact(coordinates: tuple[int, ...], value: tuple[int, ...]) -> int:
    return sum(
        weight
        for state, weight in zip(STATES, WEIGHTS)
        if all(state[i] == v for i, v in zip(coordinates, value))
    )


def mass_upper_and_exact(
    target: tuple[int, ...],
    upper_set: frozenset[tuple[int, ...]],
    conditioning: tuple[int, ...],
    value: tuple[int, ...],
) -> int:
    return sum(
        weight
        for state, weight in zip(STATES, WEIGHTS)
        if tuple(state[i] for i in target) in upper_set
        and all(state[i] == v for i, v in zip(conditioning, value))
    )


def exact_nrd_records(*, adjacent_only: bool) -> list[dict[str, object]]:
    records: list[dict[str, object]] = []
    axes = frozenset(range(3))
    for target_size in (1, 2):
        for target in itertools.combinations(range(3), target_size):
            remaining = sorted(axes.difference(target))
            for conditioning_size in range(1, len(remaining) + 1):
                for conditioning in itertools.combinations(remaining, conditioning_size):
                    values = product_points(conditioning)
                    for low in values:
                        for high in values:
                            if low == high or not is_leq(low, high):
                                continue
                            if adjacent_only and sum(b - a for a, b in zip(low, high)) != 1:
                                continue
                            low_den = mass_exact(conditioning, low)
                            high_den = mass_exact(conditioning, high)
                            for upper_set in nontrivial_upper_sets(target):
                                low_num = mass_upper_and_exact(
                                    target, upper_set, conditioning, low
                                )
                                high_num = mass_upper_and_exact(
                                    target, upper_set, conditioning, high
                                )
                                slack = low_num * high_den - high_num * low_den
                                records.append(
                                    {
                                        "target": target,
                                        "conditioning": conditioning,
                                        "low": low,
                                        "high": high,
                                        "upper_set": upper_set,
                                        "slack": slack,
                                    }
                                )
    return records


def tail_probability(
    *,
    event_coordinate: int,
    event_value: int,
    thresholds: dict[int, int],
) -> tuple[int, int]:
    denominator = sum(
        weight
        for state, weight in zip(STATES, WEIGHTS)
        if all(state[i] >= threshold for i, threshold in thresholds.items())
    )
    numerator = sum(
        weight
        for state, weight in zip(STATES, WEIGHTS)
        if state[event_coordinate] == event_value
        and all(state[i] >= threshold for i, threshold in thresholds.items())
    )
    return numerator, denominator


def main() -> None:
    assert len(STATES) == len(WEIGHTS) == 12
    assert all(weight > 0 for weight in WEIGHTS)
    assert sum(WEIGHTS) == TOTAL

    adjacent = exact_nrd_records(adjacent_only=True)
    comparable = exact_nrd_records(adjacent_only=False)
    assert len(adjacent) == 56
    assert len(comparable) == 74
    assert min(record["slack"] for record in adjacent) == 59_730
    assert min(record["slack"] for record in comparable) == 59_730
    assert all(record["slack"] > 0 for record in adjacent)

    grouped: dict[tuple[tuple[int, ...], tuple[int, ...]], list[int]] = defaultdict(list)
    for record in adjacent:
        grouped[(record["target"], record["conditioning"])].append(record["slack"])

    expected_groups = {
        ((0,), (1,)): (1, 10_881_804),
        ((0,), (2,)): (2, 4_380_320_879_824),
        ((0,), (1, 2)): (7, 59_730),
        ((1,), (0,)): (1, 10_881_804),
        ((1,), (2,)): (2, 3_791_208_908_449),
        ((1,), (0, 2)): (7, 59_730),
        ((2,), (0,)): (2, 258_532_967_344_678),
        ((2,), (1,)): (2, 239_082_495_973_618),
        ((2,), (0, 1)): (8, 10_577_151_486_188),
        ((0, 1), (2,)): (8, 3_342_963_269_880),
        ((0, 2), (1,)): (8, 10_881_804),
        ((1, 2), (0,)): (8, 10_881_804),
    }
    actual_groups = {
        key: (len(slacks), min(slacks)) for key, slacks in grouped.items()
    }
    assert actual_groups == expected_groups

    broad_num, broad_den = tail_probability(
        event_coordinate=0, event_value=1, thresholds={1: 0, 2: 1}
    )
    narrow_num, narrow_den = tail_probability(
        event_coordinate=0, event_value=1, thresholds={1: 1, 2: 1}
    )
    assert (broad_num, broad_den) == (2_005_822, 5_217_901)
    assert (narrow_num, narrow_den) == (1_246_042, 1_574_332)
    reversal = broad_num * narrow_den - narrow_num * broad_den
    assert reversal == -3_343_894_036_938

    print("All exact checks passed.")
    print(f"positive weights: {len(WEIGHTS)}; total weight: {sum(WEIGHTS)}")
    print(
        "adjacent NRD certificates: "
        f"{len(adjacent)}; minimum slack: {min(r['slack'] for r in adjacent)}"
    )
    print(
        "all comparable NRD certificates: "
        f"{len(comparable)}; minimum slack: {min(r['slack'] for r in comparable)}"
    )
    print("group                  count     minimum slack")
    for key in sorted(actual_groups):
        target, conditioning = key
        count, minimum = actual_groups[key]
        target_text = "".join(map(str, target))
        conditioning_text = "".join(map(str, conditioning))
        print(f"{target_text:>3}|{conditioning_text:<3} {count:>14} {minimum:>17}")
    print(
        "NRTD cross-product: "
        f"{broad_num}*{narrow_den} - {narrow_num}*{broad_den} = {reversal}"
    )


if __name__ == "__main__":
    main()

